3D Imaging via Polarized Jet Fragmentation Functions and Quantum Simulation of the QCD Phase Diagram

Understanding the interactions between elementary particles and mapping out the internal structure of the hadrons are of fundamental importance in high energy nuclear and particle physics. This thesis concentrates on the strong interaction, described by Quantum Chromodynamics (QCD). We introduce a novel concept called "polarized jet fragmentation functions" and develop the associated theory framework known as QCD factorization which allows us to utilize jet substructure to probe spin dynamics of hadrons, especially nucleon's three-dimensional imaging. Furthermore, non-perturbative QCD studies, particularly of the QCD phase diagram, are important for understanding the properties of hadrons. The development of quantum computing and simulators can potentially improve the accuracy of finite-temperature simulations and allow researchers to explore extreme temperatures and densities in more detail. In this thesis, I present my work in two aspects of QCD studies: (1) investigating the nucleon structure using polarized jet fragmentation functions and (2) illustrating how to apply quantum computing techniques for studying phase diagram of a low energy QCD model. The first category investigates phenomena such as hadron production inside jets, spin asymmetries, etc., providing valuable insight into the behavior of quarks and gluons in hadrons. The second category provides potential applications of quantum computing in QCD and explores the non-perturbative nature of QCD.

==> QC_figures/Lindblad_0529.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ibmqfactory.load_account:WARNING:2021-05-30 00:56:42,352: Credentials are already in use. The existing account in the session will be replaced.\n"
     ]
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "# Importing standard Qiskit libraries\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, assemble, transpile\n",
    "from qiskit.compiler import transpile, assemble\n",
    "from qiskit import QuantumRegister, ClassicalRegister\n",
    "from qiskit.tools.jupyter import *\n",
    "from qiskit.visualization import *\n",
    "from iqx import *\n",
    "\"\"\n",
    "# Loading your IBM Q account(s)\n",
    "provider = IBMQ.load_account()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "def one_circle(n):\n",
    "    num_qubits = n\n",
    "    qr = QuantumRegister(num_qubits)\n",
    "    cr = ClassicalRegister(num_qubits)\n",
    "    qc = QuantumCircuit(qr)\n",
    "    qc.u(6.282423018161765, 5.130898769846667, 0.8076787993563528, 0)\n",
    "    qc.u(0.02892958785495381, 5.138065901196583, 5.149438595478664, 1)\n",
    "    qc.u(3.147853199057998, 1.2974588957830662, 2.970517262236754, 2)\n",
    "    qc.cx(0, 1)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(3.141606837592718, 0)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(1.0010165576004795, 0)\n",
    "    qc.u(1.2281440376615933, 1.5968313621021224, 5.555196993225152, 1)\n",
    "    qc.cx(0, 1)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(3.141668043653471, 0)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(1.7357092718313396, 0)\n",
    "    qc.u(1.9286234684427228, 3.3820841492249656, 3.00867748873177, 1)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(3.141869004062471, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(4.0864197028319165, 1)\n",
    "    qc.u(4.756333958061099, 0.1587859495475623, 4.638168400163111, 2)\n",
    "    qc.cx(0, 1)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(0.09519990186965188, 0)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(3.1415724545604764, 0)\n",
    "    qc.u(3.095317611205438, 4.317417726522305, 3.536897827314391, 1)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(3.1592436564790347, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(5.492220259800783, 1)\n",
    "    qc.u(3.2127830764132668, 3.2281841257514117, 4.878857125341, 2)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(1.5701650233464477, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(3.661050672592644, 1)\n",
    "    qc.u(1.263457946670556, 5.679735341536812, 4.37400404460525, 2)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(4.643099824104432, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(3.2194108808767865, 1)\n",
    "    qc.u(2.1763053660676803, 4.4970024188581945, 1.0984632811599795, 2)\n",
    "    qc.cx(0, 1)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(3.046383811775037, 0)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(3.9225795523300135, 0)\n",
    "    qc.u(4.623633595539822, 6.228330241214273, 1.019694209638054, 1)\n",
    "    qc.cx(0, 1)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(6.2823573671662345, 0)\n",
    "    qc.rx(1.5707963267948966, 0)\n",
    "    qc.rz(5.639532287286478, 0)\n",
    "    qc.u(4.447312069828833, 2.5885135105924846, 0.8839561660043884, 1)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(1.5705473512097599, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(0.00014459235495678513, 1)\n",
    "    qc.u(3.166974438214716, 2.2014500922430216, 3.7720420213965262, 2)\n",
    "    qc.cx(1, 2)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(4.7124753657071565, 1)\n",
    "    qc.rx(1.5707963267948966, 1)\n",
    "    qc.rz(0.772673245903718, 1)\n",
    "    qc.u(2.256234210237075, 0.38852850706755504, 6.267702350039897, 2)\n",
    "    return qc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Traceback \u001b[1;36m(most recent call last)\u001b[0m:\n",
      "  File \u001b[0;32m\"<ipython-input-61-b0d006b66748>\"\u001b[0m, line \u001b[0;32m16\u001b[0m, in \u001b[0;35m<module>\u001b[0m\n",
      "    answer = results.get_counts()\n",
      "\u001b[1;36m  File \u001b[1;32m\"/opt/conda/lib/python3.8/site-packages/qiskit/result/result.py\"\u001b[1;36m, line \u001b[1;32m281\u001b[1;36m, in \u001b[1;35mget_counts\u001b[1;36m\u001b[0m\n",
      "\u001b[1;33m    raise QiskitError('No counts for experiment \"{}\"'.format(repr(key)))\u001b[0m\n",
      "\u001b[1;31mQiskitError\u001b[0m\u001b[1;31m:\u001b[0m 'No counts for experiment \"0\"'\n",
      "\n",
      "Use %tb to get the full traceback.\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "<style>\n",
       ".button {\n",
       "  border: none;\n",
       "  color: white;\n",
       "  padding: 4px 8px;\n",
       "  text-align: center;\n",
       "  text-decoration: none;\n",
       "  display: inline-block;\n",
       "  font-size: 12px;\n",
       "  margin: 4px 2px;\n",
       "  transition-duration: 0.2s;\n",
       "  cursor: pointer;\n",
       "}\n",
       ".iqx-button {\n",
       "  background-color: #0f62fe; \n",
       "  color: white; \n",
       "}\n",
       ".iqx-button:hover {\n",
       "  background-color: #0043ce;\n",
       "  color: white;\n",
       "}\n",
       "</style>\n",
       "<a href=\"https://stackoverflow.com/search?q=QiskitError: No counts for experiment \"0\"\" target='_blank'><button class='button iqx-button'>Search for solution online</button></a>\n"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 327.397x264.88 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#one_circle(3).draw()\n",
    "n = 3\n",
    "circle_gate = one_circle(n)\n",
    "all_circuit = all_circle(circle_gate,n,1)\n",
    "all_circuit.draw()\n",
    "\n",
    "transpiled_dj_circuit = transpile(all_circuit, qasm_sim)\n",
    "qobj = assemble(transpiled_dj_circuit)\n",
    "results = qasm_sim.run(qobj).result()\n",
    "answer = results.get_counts()\n",
    "plot_histogram(answer)\n",
    "\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')\n",
    "qobj = assemble(one_circle(3), qasm_sim)\n",
    "results = qasm_sim.run(qobj).result()\n",
    "answer = results.get_counts()\n",
    "#plot_histogram(answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "def all_circle(circle, n, ncy):\n",
    "    qc = QuantumCircuit(n,n)\n",
    "    for i in range(ncy):\n",
    "        qc.append(circle,range(n))\n",
    "        for j in range(n-1):\n",
    "            qc.reset(j)\n",
    "    #for i in range(n):\n",
    "    #    qc.measure(i,i)\n",
    "    qc.measure(n-1,n-1)\n",
    "    return qc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 3\n",
    "circle_gate = one_circle(n)\n",
    "all_circuit = all_circle(circle_gate,n,100)\n",
    "#all_circuit.draw()\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')\n",
    "shots = 1024\n",
    "transpiled_dj_circuit = transpile(all_circuit, qasm_sim)\n",
    "qobj = assemble(transpiled_dj_circuit)\n",
    "results = qasm_sim.run(qobj).result()\n",
    "answer = results.get_counts()\n",
    "plot_histogram(answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAc0AAAFCCAYAAACTo4YQAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8rg+JYAAAACXBIWXMAAAsTAAALEwEAmpwYAAAj1UlEQVR4nO3dfZhX9X3n/+dbJo4kQAUsEG4sEIQsUMeQ0elYBDU1djUXa01WzS+JcU10UxMTk1+2xm1q2m4Sc2Nd3TXZbGl+mxj7Exty42ajRKsBJJIhAwED0yotNwEiIGAEIg4yvveP84UM4zBzBoa5gefjur4X3+/5fM6Z97mG7/Wac/P5nMhMJElS507p7QIkSeovDE1JkkoyNCVJKsnQlCSpJENTkqSSqnq7gN50xhln5Pjx43u7DElSH7J8+fIdmfm77bWd1KE5fvx4Ghsbe7sMSVIfEhEbj9Tm6VlJkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJEPzJLdgwQKmTJnCpEmT+MIXvvCa9o0bN/K2t72Ns88+mwsvvJDNmzcfarv11luZPn0606dP58EHHzy0/IILLuCcc87hnHPOYfTo0VxxxRU9sSuSdNwZmiexlpYWPvzhD/PII4/Q1NTEAw88QFNT02F9PvnJT3Lttdfy9NNPc/vtt3PbbbcB8MMf/pAVK1awcuVKGhoauPPOO9m9ezcATz75JCtXrmTlypXU19dz5ZVX9vi+SdLxYGiexJYtW8akSZOYOHEip556Ktdccw0PPfTQYX2ampq4+OKLAbjooosOtTc1NTFr1iyqqqp4wxvewNlnn82CBQsOW3f37t088cQTHmlKOmEYmiexLVu2MG7cuEOfx44dy5YtWw7rU1NTw3e/+10Avve977Fnzx527txJTU0NCxYs4KWXXmLHjh38+Mc/ZtOmTYet+/3vf5+3ve1tDBky5PjvjCT1AENTHbrzzjtZtGgRb3nLW1i0aBFjxoxhwIABvP3tb+eyyy7j/PPP593vfjf19fUMGDDgsHUfeOAB3v3ud/dS5ZLU/QzNk9iYMWMOOzrcvHkzY8aMOazP6NGj+e53v8vPf/5zPve5zwFw+umnA/Dnf/7nrFy5kscee4zMZPLkyYfW27FjB8uWLePyyy8//jsiST3E0DyJnXvuuaxdu5b169ezf/9+5s2bx5w5cw7rs2PHDl599VUA7rjjDq6//nqguIlo586dADz99NM8/fTTvP3tbz+03vz583nHO97Baaed1kN7I0nHX1VvF6DeU1VVxb333sull15KS0sL119/PdOmTeP222+ntraWOXPmsHDhQm677TYiglmzZvGVr3wFgFdeeYULLrgAgCFDhnD//fdTVfXb/07z5s3jU5/6VK/slyQdL5GZvV1Dr6mtrc3GxsbeLkOS1IdExPLMrG2vzdOzkiSVZGhKklSSoSlJUkmGpiRJJRmakiSVZGhKklSSoSlJUkk9GpoRMSsi/ndEbImIjIjrSqzz+xGxKCL2Vda7PSKiTZ93RkRTRDRX/v2T47YTkqSTVk8faQ4CVgMfA/Z11jkihgCPAduAcyvr/SfgE6361AMPAn8PnFP599sRUdfNtUuSTnI9Oo1eZj4MPAwQEd8oscp7gNcD78/MfcDqiHgz8ImIuCuL6YxuAX6cmZ+rrPO5iLiostxHbEiSuk1fv6ZZDzxZCcyDfgSMBsa36vNom/V+BJx/3KuTJJ1U+vqE7aOAzW2WbWvVtr7y77Z2+oxqb4MRcSNwIxSPvVq4cCEAEydOZPDgwaxatQqA4cOHM23aNBYvXgwUk5vPnDmTFStWsHv3bgBqa2vZtm3bocdrnXXWWVRXV7N69WoARowYweTJk1myZAkA1dXV1NfX09jYyN69ewGoq6tj8+bNhx7+PGXKFAYMGEBTU1Oxk6NGMWHCBJYuXQrAwIEDqauro6GhgX37ir8l6uvrWb9+PVu3bgVg6tSptLS08MwzzwDFI8DGjh1LQ0MDAIMGDaK2tpalS5fS3NwMwMyZM3n22WfZvn07ANOnT6e5uZm1a9cCMG7cOEaOHMnBuXqHDBnCjBkzWLJkCQcOHABg1qxZrFmz5tDTT2pqatizZw/r1q0DYPz48QwbNowVK1YAMHToUGpqali0aBGZSUQwe/ZsVq1axQsvvADAjBkz2LVrFxs2bPD35O/J35O/px75PXWk1yZsj4i9wEcy8xsd9HkU2JyZ17dadiawETg/M5dGxH7gg5l5X6s+1wJzM7O6oxq6a8L2G+4+5k2oD5p7S29XIKk39OcJ27cCI9ssG9mqraM+W5EkqRv19dBcClwQEa2fZHwJ8CtgQ6s+l7RZ7xLgqeNenSTppNLT4zQHRcQ5EXFO5WefWfl8ZqX9joh4vNUq/z/wEvCNiJgeEVcCnwIO3jkLcA9wcUR8KiLeHBG3ARcBd/fQbkmSThI9faRZC/y88hoI/FXl/V9X2t8IvOlg58x8keKocTTQCHwF+BvgrlZ9ngKuAa4DngauBa7OzIbjuyuSpJNNT4/TXAhEB+3XtbPsF8CsTrY7H5h/jOVJktShvn5NU5KkPsPQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKsnQlCSpJENTkqSSDE1JkkoyNCVJKqlLoRkRp0TEKa0+j4qID0bEH3Z/aZIk9S1dPdL8IXAzQEQMAhqBLwMLI+LaMhuIiJsiYn1EvBwRyyPigg76fiMisp3Xb1r1ufAIfd7cxX2TJKlDXQ3NWuCJyvsrgd3ACOAG4JOdrRwRVwP3AJ8H3gI8BTwSEWceYZWPAW9s81oH/EM7fae16be21B5JklRSV0NzEPDryvu3A9/LzFcogvRNJdb/BPCNzJybmf+UmTcDzwF/2l7nzHwxM7cefFV+xkRgbjvdt7fum5ktXds1SZI61tXQ/CXwhxHxBuBS4LHK8mHASx2tGBGnAm8FHm3T9ChwfsmffwOwJjOfaqetMSKei4jHI+KiktuTJKm0qi72vwv4FrAX2AgsriyfBfyik3XPAAYA29os3wb8UWc/OCJ+B7gKuK1N08Ej1Z8BpwLvAx6PiNmZ+WQ727kRuBFg9OjRLFy4EICJEycyePBgVq1aBcDw4cOZNm0aixcXu1hVVcXMmTNZsWIFu3fvBqC2tpZt27ZR7iBb/U1jYyN79+4FoK6ujs2bN7NlyxYApkyZwoABA2hqagJg1KhRTJgwgaVLlwIwcOBA6urqaGhoYN++fQDU19ezfv16tm7dCsDUqVNpaWnhmWeeAWDMmDGMHTuWhoYGAAYNGkRtbS1Lly6lubkZgJkzZ/Lss8+yfft2AKZPn05zczNr1xZXI8aNG8fIkSNpbGwEYMiQIcyYMYMlS5Zw4MABAGbNmsWaNWvYuXMnADU1NezZs4d169YBMH78eIYNG8aKFSsAGDp0KDU1NSxatIjMJCKYPXs2q1at4oUXXgBgxowZ7Nq1iw0bNgDH9n3atGkTAGeddRbV1dWsXr0agBEjRjB58mSWLFkCQHV1NfX19f6e/D11+++pI5GZHXZ4zQoRtcA44LHM3FtZdjnw68z8SQfrjQa2ALMzc3Gr5bcD78nMKZ383A8DfwOMzsxdnfR9GDiQmXM66ldbW5sH/9MeixvuPuZNqA+ae0tvVyCpN0TE8sysba+tq0eaZGYjxV2zrZf9sMSqO4AWYGSb5SOBrSXWvwH4TmeBWdEAXFOinyRJpXV5coPKkJE1EfFSREysLLs1Iq7qaL3M3A8sBy5p03QJxV20Hf3M84Aa2r8BqD3nUJy2lSSp23R1coNbgE8DfwtEq6ZfAR8psYm7gOsqEyL8m4i4BxgNfK2y/fsi4r521rsRWJuZC9urKSKuiIizImJaRNwBXAHcW37PJEnqXFdPz34IuCEzfxgRn221fAXFOMkOZeaDETGcInjfCKwGLsvMjZUurxmvGRGDKU61/vURNnsqxQQLY4F9wBrg8sx8uNwuSZJUTldD8/cogq6tV4CBZTaQmV8FvnqEtgvbWbaHYnzokbb3JeBLZX62JEnHoqvXNNcBM9pZfhnQdOzlSJLUd3X1SPNO4N6IeD3FNc36iHgf8GfA9d1dnCRJfUmXQjMz/1dEVFHMHft6iokOfgV8NDMfPA71SZLUZxzNOM25wNyIOAM4JTO3d39ZkiT1PV0OzYMyc0d3FiJJUl/XaWhGxNMUU9+9EBG/AI44715mnt2dxUmS1JeUOdL8DtDc6n3XJquVJOkE0WloZuZftXr/l8e1GkmS+rCuTqP3RESc3s7yIRHxRLdVJUlSH9TVyQ0upJi2rq3TgAuOuRpJkvqwUnfPRkTrWYDOjojWj+caAFxK8axMSZJOWGWHnDRS3ACUwKPttO8Dbu6uoiRJ6ovKhuYEimnz1gHnAc+3atsPbM/Mlm6uTZKkPqVUaLZ6dFeXH1otSdKJoszkBlcCP8jMVyrvjygzv9ttlUmS1MeUOdKcD4wCtlfeH0lS3BQkSdIJqczkBqe0916SpJONIShJUkllr2mW4jVNSdKJrOw1zTK8pilJOqF16ZqmJEknMwNRkqSSHKcpSVJJjtOUJKkkx2lKklSSIShJUkldDs2ImBER90VEY+X1rTbP25Qk6YTUpdCMiPcAPwPeCDxceY0ElkXEe7u/PEmS+o6yz9M86HPAX2Tm51svjIjbgM8C93dXYZIk9TVdPT37u8A/tLP828CIYy9HkqS+q6uh+WPgwnaWXwgsOtZiJEnqy7o6YfsjwB0RUQv8tLLsD4Argb/s9uokSepDjnbC9hsrr9b+O/DVY65IkqQ+ygnbJUkqyUCUJKmkrg45ISKGAv8WOBM4tXVbZv51N9UlSVKf06XQjIg/AH4INFMMP9lCMdFBM7ABMDQlSSesrp6e/TLw98AY4GXgYoojzkbgi91bmiRJfUtXQ/Ns4N7MTKAFqM7MbcCtOOREknSC62po7m/1fhvwe5X3e4HR3VKRJEl9VFdvBFoBnAs8CywEPhsRI4H3Ak93b2mSJPUtXT3S/HPgV5X3nwaep5jUYCivnexAkqQTSpeONDOzsdX75ymGnkiSdFLo8jhNgIh4E/BvKh+bMnNd95UkSVLf1NVxmsOBrwNzgFd/uzj+D3B9Zu7s5vokSeozunpN8++AScAFwGmV1yxgAjC3e0uTJKlv6WpoXgrckJk/ycwDlddPgP9YaetURNwUEesj4uWIWB4RF3TQ98KIyHZeb27T750R0RQRzZV//6SL+yVJUqe6GprPA79pZ/lLQKenZiPiauAe4PPAW4CngEci4sxOVp1GMV3fwdfaVtusBx6kmKnonMq/346Ius7qkSSpK7oamn8N3B0RYw4uqLz/G8rNO/sJ4BuZOTcz/ykzbwaeA/60k/W2Z+bWVq+WVm23AD/OzM9Vtvk5ijGkt5TeK0mSSuj0RqCI+AWQrRZNADZExJbK54Pz0I6guOZ5pO2cCrwVuLNN06PA+Z2U0RgR1UAT8NnM/HGrtnqKsaKt/Qj4SCfblCSpS8rcPTu/m37WGcAAiun3WtsG/NER1jl4FPoziseQvQ94PCJmZ+aTlT6jjrDNUe1tMCJupDIRw+jRo1m4cCEAEydOZPDgwaxatQqA4cOHM23aNBYvXgxAVVUVM2fOZMWKFezevRuA2tpatm3bBryp051X/9PY2MjevXsBqKurY/PmzWzZUvytOGXKFAYMGEBTUxMAo0aNYsKECSxduhSAgQMHUldXR0NDA/v27QOgvr6e9evXs3XrVgCmTp1KS0sLzzzzDABjxoxh7NixNDQ0ADBo0CBqa2tZunQpzc3NAMycOZNnn32W7du3AzB9+nSam5tZu7a4YjFu3DhGjhxJY2MxpHrIkCHMmDGDJUuWcODAAQBmzZrFmjVr2LmzuKJSU1PDnj17WLeuGDk2fvx4hg0bxooVKwAYOnQoNTU1LFq0iMwkIpg9ezarVq3ihRdeAGDGjBns2rWLDRs2AMf2fdq0aRMAZ511FtXV1axevRqAESNGMHnyZJYsWQJAdXU19fX1/p78PXX776kjUcy9fvxFxGiKR4nNzszFrZbfDrwnM6eU3M7DwIHMnFP5vB/4YGbe16rPtcDczKzuaFu1tbV58D/tsbjh7mPehPqgubf0dgWSekNELM/M2vbajnZyg4uBqRSnbddk5sISq+2geDLKyDbLRwJbu/DjG4BrWn3e2g3blCSpU126ESgixkTEMuAxiseBfYridGlD5UjyiDJzP7AcuKRN0yUUd9GWdQ7FaduDlnbDNiVJ6lRXjzT/G8XR4qTMXA8QEROB+ytt7+pk/buAb1WC9yfAhygeKfa1yrbuA8jMayufbwE2AGsormm+F7gCeGerbd4DLI6ITwHfB/4EuAiY2cV9kySpQ10NzUuACw8GJkBmrouIjwKPd7ZyZj5YmYrv0xTjLVcDl2XmxkqXtuM1TwW+DIwF9lGE5+WZ+XCrbT4VEdcAn6UY9vKvwNWZ2dDFfZMkqUNHc02zvTuHSt9NlJlfBb56hLYL23z+EvClEtucT/fd5StJUru6OrnB48B/j4hxBxdUZvO5mxJHmpIk9WddDc2PAm8A1kXExojYSHE69A2VNkmSTlhdPT27EzgPuBA4OGn6P2XmP3ZnUZIk9UWlQzMiBgAvAjWZ+RjFsBNJkk4apU/PViZJ30hxR6skSSedrl7T/C/AFyLijONRjCRJfVlXr2l+kuIpJ1siYjNtnq2ZmWd3V2GSJPU1XQ3N+RRjMuM41CJJUp9WKjQj4vUUM/NcAbyOYkzmzZm54/iVJklS31L2muZfAdcBPwQeoHj+5f84TjVJktQnlT09eyXwgcycBxARfw/8JCIGVO6qlSTphFf2SHMc8OTBD5m5DDhA8YQSSZJOCmVDcwCwv82yAxzlQ6wlSeqPyoZeAPdHRHOrZacBcyPipYMLMnNOdxYnSVJfUjY0v9nOsvu7sxBJkvq6UqGZmf/heBciSVJf19Vp9CRJOmkZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIklWRoSpJUkqEpSVJJhqYkSSUZmpIkldTjoRkRN0XE+oh4OSKWR8QFHfS9MiIejYjnI2JPRDRExJw2fa6LiGznddrx3xtJ0smkR0MzIq4G7gE+D7wFeAp4JCLOPMIqs4EngMsr/R8GvtdO0L4EvLH1KzNf7v49kCSdzKp6+Od9AvhGZs6tfL45Iv4Y+FPgtradM/NjbRb9VURcDlwBPHl419x6HOqVJOmQHgvNiDgVeCtwZ5umR4Hzu7CpwcALbZYNjIiNwABgJfAXmfnzI9RxI3AjwOjRo1m4cCEAEydOZPDgwaxatQqA4cOHM23aNBYvXgxAVVUVM2fOZMWKFezevRuA2tpatm3bBrypC+Wrv2hsbGTv3r0A1NXVsXnzZrZs2QLAlClTGDBgAE1NTQCMGjWKCRMmsHTpUgAGDhxIXV0dDQ0N7Nu3D4D6+nrWr1/P1q3F33dTp06lpaWFZ555BoAxY8YwduxYGhoaABg0aBC1tbUsXbqU5uZmAGbOnMmzzz7L9u3bAZg+fTrNzc2sXbsWgHHjxjFy5EgaGxsBGDJkCDNmzGDJkiUcOHAAgFmzZrFmzRp27twJQE1NDXv27GHdunUAjB8/nmHDhrFixQoAhg4dSk1NDYsWLSIziQhmz57NqlWreOGF4qs4Y8YMdu3axYYNG4Bj+z5t2rQJgLPOOovq6mpWr14NwIgRI5g8eTJLliwBoLq6mvr6en9P/p66/ffUkcjMDjt0l4gYDWwBZmfm4lbLbwfek5lTSmzjw8AXgOmZubGyrB6YDKyiCNSPAZcBNZm5tqPt1dbW5sH/tMfihruPeRPqg+be0tsVSOoNEbE8M2vba+vp07NHLSLeCXwZuPpgYAJk5lJgaat+T1Ecbd4MfLSHy5QkncB68kagHUALMLLN8pFAh9cjI+JdwLeAazPzBx31zcwWoBE46+hLlSTptXosNDNzP7AcuKRN0yUUd9G2KyKuogjM6zJzfmc/JyICOBt47uirlSTptXr69OxdwLciYhnwE+BDwGjgawARcR9AZl5b+XwNRWB+ElgcEaMq29mfmbsqfT4D/BRYCwyhOCV7NsUduZIkdZseDc3MfDAihgOfphhPuRq4rNU1yrbjNT9EUePdlddBi4ALK+9PB/4WGAW8CPwcmJWZy7p9ByRJJ7UevxEoM78KfPUIbRd29PkI63wc+Hh31CZJUkece1aSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUJKkkQ1OSpJIMTUmSSjI0JUkqydCUpH5iwYIFTJkyhUmTJvGFL3zhNe3Nzc1cffXVTJo0ibq6OjZs2HCo7Y477mDSpElMmTKFH/3oRwC8/PLLnHfeedTU1DBt2jQ+85nP9NSu9FuGpiT1Ay0tLXz4wx/mkUceoampiQceeICmpqbD+nz9619n6NCh/Mu//Asf//jHufXWWwFoampi3rx5rFmzhgULFnDTTTfR0tJCdXU1TzzxBKtWrWLlypUsWLCAn/70p72xe/2GoSlJ/cCyZcuYNGkSEydO5NRTT+Waa67hoYceOqzPQw89xPvf/34A3vWud/H444+TmTz00ENcc801VFdXM2HCBCZNmsSyZcuICAYNGgTAK6+8wiuvvEJE9Pi+9SeGpiT1A1u2bGHcuHGHPo8dO5YtW7YcsU9VVRW/8zu/w86dOztct6WlhXPOOYcRI0ZwySWXUFdX1wN7038ZmpJ0EhswYAArV65k8+bNLFu2jNWrV/d2SX2aoSlJ/cCYMWPYtGnToc+bN29mzJgxR+xz4MABXnzxRYYPH15q3dNPP52LLrqIBQsWHMe96P96PDQj4qaIWB8RL0fE8oi4oJP+syv9Xo6IdRHxoWPdpiT1N+eeey5r165l/fr17N+/n3nz5jFnzpzD+syZM4dvfvObAMyfP5+LL76YiGDOnDnMmzeP5uZm1q9fz9q1aznvvPN4/vnn+fWvfw3Avn37eOyxx3jzm9/c07vWr1T15A+LiKuBe4CbgCWVfx+JiKmZ+ct2+k8AHgb+P+C9wEzgqxHxfGZ+52i2KUn9UVVVFffeey+XXnopLS0tXH/99UybNo3bb7+d2tpa5syZwwc+8AHe9773MWnSJIYNG8a8efMAmDZtGldddRVTp06lqqqKr3zlKwwYMIDnnnuO97///bS0tPDqq69y1VVX8Y53vKOX97Rvi8zsuR8W0QA8nZk3tFq2Fpifmbe10/+LwJWZeVarZX8HTMvM+qPZZmu1tbXZ2Nh4rLvFDXcf8ybUB829pbcrkNQbImJ5Zta219Zjp2cj4lTgrcCjbZoeBc4/wmr17fT/EVAbEa87ym1KknRUevL07BnAAGBbm+XbgD86wjqjgH9sp39VZXvR1W1GxI3AjZWPeyPimTLF65AzgB29XURP+LuP93YFUrc4ab6z3ej3jtTQo9c0+4LM/Fvgb3u7jv4qIhqPdNpCUt/jd7Z79WRo7gBagJFtlo8Eth5hna1H6H+gsr04im1KknRUeuyaZmbuB5YDl7RpugR46girLT1C/8bMfOUotylJ0lHp6dOzdwHfiohlwE+ADwGjga8BRMR9AJl5baX/14CPRMTdwP8E/hC4Dnh32W2q23lqW+pf/M52ox4dcgLFRATAnwFvBFYDH8/MxZW2hQCZeWGr/rOB/wpMA34FfDEzv1Z2m5IkdZceD01Jkvor556VJKkkQ1OSpJIMTXVJ+IRaSScxr2lKklTSSTcjkLouIqqBs4E/AV4E1gD/AmzKzN9ERKR/fUl9UkSckpmv9nYdJwqPNNWpiPhvwJXAc8BQYDzF8J/vA3dn5rpeK06SepChqQ5FxFTgp8C7gOWZuTMifhf4APAfKSbV/xgw16NNqe+IiHHA9cC5wL8Cz1CcJXo6M1/wDNHRMTTVoYj4z8AfZ+asyueqzDzQqv3zFEehF2fmr3qpTEmtRMQE4DvAQOBnwHSKObl3Ak8Cd2Xmv/Zehf2Xd8+qM/8EvDEiJgFk5oGIqIqI0yrtc4GXKI5EJfUNtwJbgIsy89rMnEHxfOK/B94B/DQi/l1vFthfGZrqzGKKp8r8n4i4KiKqM/NAZr4MkJnrKZ5p2tybRUo6zDRgUWZujYjXVc4Q/TIzv5iZv0fxnOIPRcQpDiPrGkNTHcrMncDbgFXAXwI/iIjPRsTFETE5Iu6hmCD//l4sU9LhHgfeGxGDK0+EOlAJz4GV9q8Ak4HzvK7ZNYamOlW5VnkT8EVgO3Ax8G3gnymGotycmb/pvQoltfEDYASwKCLmAFTCc1+lfQcwBni6l+rrt7wRSEcUEWOBSZWPvwGagH3ARGAQxbXMHZm5q3cqlNTWwbtiK/chfAn4A357A9AjwFSKexDWZ+ZVvVdp/2Roql0R8acUt6vXUITjOmAz8GNgfmZu6sXyJJVQuWHvj4BLgPMornXuoriB7/7M3NiL5fVLhqZeIyKGU8z48zfA/wB+l+KLdyHFX6m/Aj6amU2O9ZL6jog4Bfh3FN/ZgRTjM5/MzBcrAZrA4Mzc0Ytl9muGpl4jIm4G3puZde20zQTuoLgecp5fPqlviIjBwNeBi4BXKYacBMWZon+kOLJcW+nr1HpHyRuB1J79wOCImA7F3LMRcSpAZi4B3gO8DLy990qU1MZHgSnAZZk5Evh/KM4WPU0xNvOuymxeGJhHz9BUe+ZT/KV6S+WW9ebM3F859UNm/hL4NTC2F2uUdLg/Br6ZmT8DyMx/zsz7gY8AHwfeDHyrF+s7IRiaOkxloPMu4NMUNw/8KiK+HhFvrbSfGRHvBX4f+Ifeq1TSQRFRBawG3nnwaDIiBlROw7Zk5mLgQ8DYiKjpzVr7O69pql0RcTpwJnA+xSPB/rDStJXiOsm3MvMve6U4Sa8REX9AMU3efIq5Zbe1aR9HMS3mlMzc0gslnhAMTR0SESOA9wH/L8Xg530Up2GXUDzp5HUU4zYXZOazvVSmpDYql05OAf4D8HmKZyV/B3gQ+CXFJCTvAKZm5rm9VeeJwNDUIRHxDYpxXD+gOEU7jOI07GSKmYA+nZkNvVagpE5VzhJdR3Ej0DnAHoob934G3OF3+NgYmgIOXcvcQ3Hn3eJWy84E6oAPUswEdFVmrui1QiUdJiKGAHtaj5euHHmeRjFz13TgN4Zl96jq7QLUZ0wF1lMMNwGg8iXcCGyMiIeAnwD/HjA0pb7jy8CyiFgGbMzM3ZUhJS9VXk9ExFD47RR7vVhrv+fdszpoHcUp2P8aEWcdHF5yUGY2A98E/m1vFCfptSLi3cANFOMxHwK+HBFXRsSkg080iYhBwP+KiN83MI+dp2d1SOXuu69R3AD0PykeL/RCZu6NiNcD9wEvZ+Z7e7FMSRURMRdooZiY/Urg/cCbgGeAhym+w1OAezLz1N6q80RiaOowlVmA/gKYQ/Fkk6XA8xRzzz4HfDAzf9F7FUqCQ2Mz/wwYkpmfarV8GsXR57sormueTjHpwQd6o84TjaGpdlWGn1wOXEFx591q4NuZ+c+9WZek36pcqxyZmf9cmerylTY3BF0NPADMyMyVvVTmCcXQVKec3FnqPyr3I0RmtkTEDRSnZl/f23WdKLx7Vp0yMKX+o833dTDwmd6q5UTkkaYknaAi4nVAi3/4dh9DU5KkkhynKUlSSYamJEklGZqSJJVkaEqSVJKhKUlSSf8XHjlrHf5moF0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 504x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "qasm_sim = Aer.get_backend('qasm_simulator')\n",
    "shots = 1024\n",
    "transpiled_dj_circuit = transpile(all_circuit, qasm_sim)\n",
    "qobj = assemble(transpiled_dj_circuit)\n",
    "results = qasm_sim.run(qobj).result()\n",
    "answer = results.get_counts()\n",
    "plot_histogram(answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Simulation failed and returned the following error message:\n",
      "ERROR:  [Experiment 0] Circuit contains invalid instructions {\"gates\": {circuit-139}} for \"density_matrix\" method\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Traceback \u001b[1;36m(most recent call last)\u001b[0m:\n",
      "  File \u001b[0;32m\"<ipython-input-112-42e66c2b8aad>\"\u001b[0m, line \u001b[0;32m7\u001b[0m, in \u001b[0;35m<module>\u001b[0m\n",
      "    answer = results.get_counts()\n",
      "  File \u001b[0;32m\"/opt/conda/lib/python3.8/site-packages/qiskit/result/result.py\"\u001b[0m, line \u001b[0;32m263\u001b[0m, in \u001b[0;35mget_counts\u001b[0m\n",
      "    exp = self._get_experiment(key)\n",
      "\u001b[1;36m  File \u001b[1;32m\"/opt/conda/lib/python3.8/site-packages/qiskit/result/result.py\"\u001b[1;36m, line \u001b[1;32m387\u001b[1;36m, in \u001b[1;35m_get_experiment\u001b[1;36m\u001b[0m\n",
      "\u001b[1;33m    raise QiskitError(result_status, \", \", exp_status)\u001b[0m\n",
      "\u001b[1;31mQiskitError\u001b[0m\u001b[1;31m:\u001b[0m 'ERROR:  [Experiment 0] Circuit contains invalid instructions {\"gates\": {circuit-139}} for \"density_matrix\" method ,  ERROR: Circuit contains invalid instructions {\"gates\": {circuit-139}} for \"density_matrix\" method'\n",
      "\n",
      "Use %tb to get the full traceback.\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "<style>\n",
       ".button {\n",
       "  border: none;\n",
       "  color: white;\n",
       "  padding: 4px 8px;\n",
       "  text-align: center;\n",
       "  text-decoration: none;\n",
       "  display: inline-block;\n",
       "  font-size: 12px;\n",
       "  margin: 4px 2px;\n",
       "  transition-duration: 0.2s;\n",
       "  cursor: pointer;\n",
       "}\n",
       ".iqx-button {\n",
       "  background-color: #0f62fe; \n",
       "  color: white; \n",
       "}\n",
       ".iqx-button:hover {\n",
       "  background-color: #0043ce;\n",
       "  color: white;\n",
       "}\n",
       "</style>\n",
       "<a href=\"https://stackoverflow.com/search?q=QiskitError: ERROR:  [Experiment 0] Circuit contains invalid instructions {\"gates\": {circuit-139}} for \"density_matrix\" method ,  ERROR: Circuit contains invalid instructions {\"gates\": {circuit-139}} for \"density_matrix\" method\" target='_blank'><button class='button iqx-button'>Search for solution online</button></a>\n"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "all_circuit.measure_all()\n",
    "from qiskit.visualization import plot_histogram\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')\n",
    "shots = 1024\n",
    "qobj = assemble(all_circuit, qasm_sim)\n",
    "results = qasm_sim.run(qobj).result()\n",
    "answer = results.get_counts()\n",
    "plot_histogram(answer)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

